Benchmarking gate-based quantum devices via certification of qubit von Neumann measurements

We present an updated version of PyQBench, an open-source Python library designed for benchmarking gate-based quantum computers, with a focus on certifying qubit von Neumann measurements. This version extends PyQBench's capabilities by incorporating a certification scheme of quantum measurements that evaluates the accuracy on Noisy Intermediate-Scale Quantum devices, alongside its original functionality of von Neumann measurements' discrimination. PyQBench offers a user-friendly command-line interface and Python library integration, allowing users to implement custom measurement schemes and error models for more advanced benchmarking tasks. The new version is specifically designed to support IBM Q devices through integration with the Qiskit library, enabling seamless benchmarking on real quantum hardware. By providing flexible benchmarking tools, PyQBench addresses the critical need for reliable performance metrics in the NISQ era, contributing to the development of error mitigation techniques and the verification of quantum measurement fidelity. The source code is available on GitHub under an open-source license, encouraging community collaboration and further advancements in quantum hardware benchmarking.

==> fig/make_plots.py <==
#!/usr/bin/env python3

import numpy as np
import matplotlib.pyplot as plt

# Data from the table
phi = [0, 0.898, 1.795, 2.696, 3.59, 4.488, 5.386, 6.283]
ideal_prob = [0.95, 0.61, 0.187, 0.0, 0.0, 0.187, 0.61, 0.95]
cert_prob = [0.948, 0.597, 0.189, 0.0185, 0.021, 0.192, 0.611, 0.946]
mitig_cert_prob = [0.949, 0.597, 0.186, 0.0138, 0.0163, 0.189, 0.610, 0.949]

# Error margins for cert_prob and mitig_cert_prob
cert_prob_error = [0.002, 0.003, 0.002, 0.001, 0.001, 0.002, 0.003, 0.002]
mitig_cert_prob_error = [0.002, 0.003, 0.002, 0.001, 0.001, 0.002, 0.003, 0.002]

# Define bar width and x positions
bar_width = 0.2  # Reduced bar width to make bars closer
x = np.arange(len(phi))

# Set figure size
plt.figure(figsize=(10, 6))

# Plot Ideal Prob bars with hatching pattern
plt.bar(x, ideal_prob, width=bar_width, label="Ideal", color='#4c72b0', hatch='/')

# Plot Cert Prob bars with hatching and error bars
plt.bar(x + bar_width, cert_prob, width=bar_width, yerr=cert_prob_error, label="Raw Certification", color='#2A4D69', capsize=7, error_kw=dict(lw=2), hatch=r'"\"')

# Plot Mitigated Cert Prob bars with different hatching and error bars
plt.bar(x + 2*bar_width, mitig_cert_prob, width=bar_width, yerr=mitig_cert_prob_error, label="Mitigated Certification", color='#6C8893', capsize=7, error_kw=dict(lw=2), hatch='-')

# Add labels and title with larger font sizes
plt.xlabel(r'$\phi$', fontsize=18)
plt.ylabel('Probability', fontsize=18)

# Set x ticks and their labels, increase font size
plt.xticks(x + bar_width, [f'{p:.3f}' for p in phi], fontsize=14)

plt.yticks(fontsize=14)

# Add a legend with larger font size
plt.legend(fontsize=14)

# Display the plot
plt.tight_layout()
plt.savefig('probs.eps', format='eps')
plt.close()


# Calculate deviations
dev_cert_prob = np.abs(np.array(cert_prob) - np.array(ideal_prob))
dev_mitig_cert_prob = np.abs(np.array(mitig_cert_prob) - np.array(ideal_prob))

# Define bar width and x positions
bar_width = 0.35
x = np.arange(len(phi))

# Set figure size
plt.figure(figsize=(10, 6))

# Plot deviation bars
plt.bar(x, dev_cert_prob, width=bar_width, label="Raw Certification", color='#2A4D69', hatch='/')
plt.bar(x + bar_width, dev_mitig_cert_prob, width=bar_width, label="Mitigated Certification", color='#6C8893', hatch=r'"\"')

# Add labels and title
plt.xlabel(r'$\phi$', fontsize=18)
plt.ylabel('Deviation from Ideal Probability', fontsize=18)

# Set x ticks and their labels, increase font size
plt.xticks(x + bar_width / 2, [f'{p:.3f}' for p in phi], fontsize=14)

plt.yticks(fontsize=14)

# Add a legend with larger font size
plt.legend(fontsize=14)

# Display the plot
plt.tight_layout()
plt.savefig('deviations.eps', format='eps')
plt.close()


# Calculate the ratio of Cert Prob to Mitigated Cert Prob
ratio = np.array(dev_cert_prob) / np.array(dev_mitig_cert_prob)

# Set figure size
plt.figure(figsize=(10, 6))

# Plot the ratio as a line plot
plt.plot(phi, ratio, marker='o', linestyle='-', color='#4c72b0', label="Raw Certification / Mitigated Certification", linewidth=2)

# Add labels and title
plt.xlabel(r'$\phi$', fontsize=18)
#plt.ylabel('Ratio of Cert Prob to Mitigated Cert Prob', fontsize=18)
#plt.title('Cert Prob / Mitigated Cert Prob Ratio vs $\phi$', fontsize=20)

# Add horizontal line at y=1 to show where the two probabilities are equal
plt.axhline(y=1, color='gray', linestyle='--', linewidth=1.5)

# Add grid for better readability
plt.grid(True)

# Set x ticks and increase font size
plt.xticks(phi, [f'{p:.3f}' for p in phi], fontsize=14)

# Set y ticks font size
plt.yticks(fontsize=14)

# Add a legend with larger font size
plt.legend(fontsize=14)

# Display the plot
plt.tight_layout()
plt.savefig('ratio.eps', format='eps')
plt.close()


